Static Effective Hamiltonians for Molecular Systems through RPA-based Downfolding

Green's function-based downfolding methods construct effective Hamiltonians of reduced dimension that capture dynamical correlations of an electronic environment through effective potentials acting on the active space only. Using methods based on the constrained random phase approximation (cRPA) and moment RPA (mRPA), we construct static effective Hamiltonians that include screening through the environment. We derive expressions for the energy contribution from the environment and for the effective one- and two-body terms, taking into account double-counting corrections. cRPA requires additional consideration due to its frequency dependence, while mRPA provides a static Hamiltonian by construction. For the ground state energy of benzene and bond dissociation curves, we discuss the differences and similarities between the different flavors of RPA-based screening. We show that downfolding using cRPA describes both dynamical and strong correlation well, while mRPA and cRPA restricted to screening the particle-hole matrix elements can fail to describe bond dissociation due to a dominating dynamical correlation term. In the static limit, these two methods are shown to be almost indistinguishable.

==> anc/Supplementary_Material/README.md <==
# Supplementary Information

## Overview

This supplementary information contains:
- Numerical data
- Example scripts
- Dissociation curve N2 in cc-pVTZ basis
- Relative bonding curves

## Numerical data

### `Data/EffectiveTwoBodyTerms/$ScreeningMethod.txt`

This file contains the screening of the effective two-body terms (absolute difference between screened and bare interaction) at zero-frequency limit. Each row contains one matrix element.

**Columns:**
- `x` — compound index pq 
- `y` — compound index rs
- `C` — abs(v^eff-v)

### `Data/ScreeningFrequencyDependence/JobResults.csv` & `Data/BondDissociation/JobResults.csv`

These files contain all relevant details of the calculation, and the results (Tr(v) and Tr(v^eff), energy terms)

**Columns:**
- `MultiJobID`        - Name of MultiJob
- `JobID`             - Name of Job in MultiJob
- `Molecule`          - Molecule
- `BasisSet`          - Basis set used
- `XC`                - SCF method
- `eta`               - Frequency broadening
- `ScreeningMethod`   - Method used to calculate v^eff (BARE, cRPA, mRPA, or mRPA)
- `omega`             - Screening frequency (set to zero for mRPA and BARE)
- `nActOcc`           - Number of occupied orbitals in the active space
- `nActVirt`          - Number of virtual orbitals in the active space
- `ActiveSpaceSolver` - Method used in the PySCF/MACIS calculation (FCI, ASCI, or NEVPT2)
- `nCoreDets`         - Number of core determinants (-1 for FCI)
- `nTargetDets`       - Number of target determinants (-1 for ASCI)
- `trV`               - Trace of BARE v^eff (trace of v)
- `trW`               - Trace of v^eff
- `Enuc`              - Nuclear repulsion energy
- `Ecore`             - Core energy environment orbitals
- `Eh`                - Hartree energy environment orbitals
- `Ex`                - Exchange energy environment orbitals
- `Ec`                - RPA correlation energy environment orbitals
- `Eact`              - Active space energy obtained from solver
- `Etot`              - Total ground state energy
- `r`                 - Atom distance (only for BondDissociation)

### `Data/ScreeningFrequencyDependence/NeutralExcitations.csv`

This file contains a list with neutral excitation values (Omega^R) for benzene in cc-pVDZ basis with (10,10) active space

## Example Scripts

### `scripts/AMSinput.sh`

AMS input file for a BAND calculation. The developer version of the code is needed to run it. 

### `scripts/ActiveSpaceSolvers.py`

This file contains classes for FCI, ASCI, and NEVPT2 calculations. It can be used as module. FCI just requires the path to the folder which contains the FCIDUMP file. NEVPT2 also requires the specification of active orbitals, and ASCI also requires the number of core and target determinants.

## Dissociation curve 

### `plots/SI1_N2DissociationTZ.pdf`

This file contains the dissociation curves for N2 in cc-pVTZ basis. The numerical data used to create the curves can be found in `data/BondDissociation/JobResults`.

## Relative bonding curves 

### `plots/SI2*.pdf`

These files contain the the relative bonding curves for H2, H6, N2, and Be2. The numerical data used to create the curves can be found in `data/BondDissociation/JobResults`.


==> anc/Supplementary_Material/data/EffectiveTwoBodyTerms/cRPA.txt <==
x y C
0 0 -0.0452706637561337
0 1 -3.8554991199999994e-08
0 2 -5.083528999999999e-10
0 3 -1.659208073e-07
0 4 -3.085956e-09
0 5 -8.663864420000001e-08
0 6 -0.042700539028952655
0 7 -3.2972158e-09
0 8 -2.0002578099999997e-08
0 9 -1.477431e-09
0 10 -2.4487149830000004e-07
0 11 -0.04270024203097961
0 12 -6.628751000000002e-10
0 13 -1.6223047230000002e-07
0 14 -6.1931688000000005e-09
0 15 -0.03593886709296429
0 16 -7.2359612e-09
0 17 -7.15871513e-08
0 18 -0.035938485949969984
0 19 -4.7857749e-09
0 20 -0.031452818534198485
1 0 -3.8554991199999994e-08
1 1 -0.0248876328588966
1 2 -2.644569e-10
1 3 -1.1516971700000002e-08
1 4 -1.1290710000000029e-10
1 5 -4.6943647800000004e-08
1 6 -3.8826268000000026e-09
1 7 -6.494863e-10
1 8 -0.017042149197233604
1 9 -0.0003448895079564999
1 10 -4.9031016399999996e-08
1 11 -3.346582899999998e-09
1 12 -0.0003448925458293
1 13 -0.0170421305641719
1 14 -1.2391843e-09
1 15 -3.1145087800000003e-08
1 16 -2.794568e-10
1 17 -0.020294716632393198
1 18 -1.6359205989999998e-07
1 19 -0.00033435888639399996
1 20 -3.277346579e-07
2 0 -5.083528999999999e-10
2 1 -2.644569e-10
2 2 -0.024887523060658397
2 3 -3.5550060000000005e-10
2 4 -4.798232000000009e-09
2 5 -2.824601299999999e-09
2 6 -1.650305e-09
2 7 -4.82866228e-08
2 8 -0.00034488794383560006
2 9 -0.0170420344691552
2 10 -5.427686000000002e-10
2 11 -5.739098999999999e-10
2 12 -0.0170421959518288
2 13 -0.0003448889496976
2 14 -4.1790017499999996e-08
2 15 -1.017105e-09
2 16 -2.7780080999999977e-09
2 17 -0.00033433815546
2 18 -4.4858819999999994e-10
2 19 -0.020295092068990703
2 20 -1.0352300000000062e-10
3 0 -1.659208073e-07
3 1 -1.1516971700000002e-08
3 2 -3.5550060000000005e-10
3 3 -0.012175923886961905
3 4 -1.4019948e-09
3 5 -4.418813679999999e-08
3 6 -0.009316344816108602
3 7 -0.00018853535209789997
3 8 -4.54634025e-08
3 9 -4.317993e-10
3 10 -0.010611731375736497
3 11 -0.009316046375116703
3 12 -6.912137999999999e-10
3 13 -2.4163099999999465e-10
3 14 -0.00017482591651029998
3 15 -0.005488603678447501
3 16 -6.977223743690001e-05
3 17 -1.5197837800000006e-08
3 18 -0.0054881499872607015
3 19 -5.940660999999998e-10
3 20 -8.979430694999999e-07
4 0 -3.085956e-09
4 1 -1.1290710000000029e-10
4 2 -4.798232000000009e-09
4 3 -1.4019948e-09
4 4 -0.012175666840215996
4 5 -9.103229999999998e-11
4 6 -0.0001885340475271
4 7 -0.0093159953383577
4 8 -7.667168999999999e-10
4 9 -3.2901451599999996e-08
4 10 -0.00017481363215629997
4 11 -0.00018852367122760004
4 12 -3.2657103699999994e-08
4 13 -8.518542999999998e-10
4 14 -0.010611288390495296
4 15 -6.976812617859999e-05
4 16 -0.005488041615690099
4 17 -1.4176478000000005e-09
4 18 -6.978861347070001e-05
4 19 -3.165770057000001e-07
4 20 -2.7819858700000003e-08
5 0 -8.663864420000001e-08
5 1 -4.6943647800000004e-08
5 2 -2.824601299999999e-09
5 3 -4.418813679999999e-08
5 4 -9.103229999999998e-11
5 5 -0.007254505907039702
5 6 -1.301494847e-07
5 7 -1.0480706999999999e-09
5 8 -0.007140520969631799
5 9 -0.00011764117469609996
5 10 -2.34376064e-08
5 11 -4.001018370000002e-08
5 12 -0.00011764309489440002
5 13 -0.0071406431905086006
5 14 -1.9846400000000001e-10
5 15 -9.51276266e-08
5 16 -3.5004059999999995e-10
5 17 -4.6546148550000013e-07
5 18 -2.0343735799999997e-07
5 19 -2.5180389000000006e-09
5 20 -4.24351746e-07
6 0 -0.042700539028952655
6 1 -3.8826268000000026e-09
6 2 -1.650305e-09
6 3 -0.009316344816108602
6 4 -0.0001885340475271
6 5 -1.301494847e-07
6 6 -0.047774035192453324
6 7 -7.3580222e-09
6 8 -2.69713554e-08
6 9 -6.581507000000005e-10
6 10 -0.0080362266402231
6 11 -0.03348158831245027
6 12 -1.019289e-09
6 13 -1.307409413e-07
6 14 -0.0002951032090197
6 15 -0.038686139477159764
6 16 -0.00013546548573979998
6 17 -3.650496999999999e-08
6 18 -0.030464668585195975
6 19 -1.11892598e-08
6 20 -0.030567763655212382
7 0 -3.2972158e-09
7 1 -6.494863e-10
7 2 -4.82866228e-08
7 3 -0.00018853535209789997
7 4 -0.0093159953383577
7 5 -1.0480706999999999e-09
7 6 -7.3580222e-09
7 7 -0.0071459262210004995
7 8 -6.493652e-10
7 9 -6.21462811e-08
7 10 -0.0002951098806036
7 11 -4.198570900000001e-09
7 12 -8.210095600000003e-09
7 13 -7.007279e-10
7 14 -0.008035690205457
7 15 -0.0001354827332366
7 16 -0.0041103291002632
7 17 -1.0969080000000003e-09
7 18 -0.0001354849809518
7 19 -2.7832306469999996e-07
7 20 -3.722923489999999e-08
8 0 -2.0002578099999997e-08
8 1 -0.017042149197233604
8 2 -0.00034488794383560006
8 3 -4.54634025e-08
8 4 -7.667168999999999e-10
8 5 -0.007140520969631799
8 6 -2.69713554e-08
8 7 -6.493652e-10
8 8 -0.018841218279482895
8 9 -9.966355743149999e-05
8 10 -3.094413759999999e-08
8 11 -5.30781861e-08
8 12 -9.96657573442e-05
8 13 -0.004778830920267098
8 14 -2.094192e-10
8 15 -4.097815979999999e-08
8 16 -2.929276000000001e-10
8 17 -0.014275824505701105
8 18 -8.575217030000003e-08
8 19 -5.36974685448e-05
8 20 -8.822607960000003e-08
9 0 -1.477431e-09
9 1 -0.0003448895079564999
9 2 -0.0170420344691552
9 3 -4.317993e-10
9 4 -3.2901451599999996e-08
9 5 -0.00011764117469609996
9 6 -6.581507000000005e-10
9 7 -6.21462811e-08
9 8 -9.966355743149999e-05
9 9 -0.0127933589428431
9 10 -6.350756000000001e-10
9 11 -2.2856952e-09
9 12 -0.010826639673207298
9 13 -9.966543795640002e-05
9 14 -5.61659362e-08
9 15 -4.374854e-10
9 16 -1.6759252600000002e-08
9 17 -5.371613443070001e-05
9 18 -5.658033500000001e-09
9 19 -0.014276503996725504
9 20 -1.15952895e-08
10 0 -2.4487149830000004e-07
10 1 -4.9031016399999996e-08
10 2 -5.427686000000002e-10
10 3 -0.010611731375736497
10 4 -0.00017481363215629997
10 5 -2.34376064e-08
10 6 -0.0080362266402231
10 7 -0.0002951098806036
10 8 -3.094413759999999e-08
10 9 -6.350756000000001e-10
10 10 -0.0098977671433054
10 11 -0.008035792636707
10 12 -4.739529000000001e-10
10 13 -7.028170320000002e-08
10 14 -1.3061532200000005e-08
10 15 -0.0055612131530672
10 16 -2.0906697028999995e-05
10 17 -5.109864470000001e-08
10 18 -0.005560643225572199
10 19 -4.519037299999999e-09
10 20 -1.0084311426e-06
11 0 -0.04270024203097961
11 1 -3.346582899999998e-09
11 2 -5.739098999999999e-10
11 3 -0.009316046375116703
11 4 -0.00018852367122760004
11 5 -4.001018370000002e-08
11 6 -0.03348158831245027
11 7 -4.198570900000001e-09
11 8 -5.30781861e-08
11 9 -2.2856952e-09
11 10 -0.008035792636707
11 11 -0.047773479839888056
11 12 -1.1927830999999998e-09
11 13 -1.240838683e-07
11 14 -0.00029511267723010006
11 15 -0.030464631657636992
11 16 -0.0001354777420254
11 17 -3.582080240000002e-08
11 18 -0.03868539613720379
11 19 -1.0737482000000027e-09
11 20 -0.030566412337801302
12 0 -6.628751000000002e-10
12 1 -0.0003448925458293
12 2 -0.0170421959518288
12 3 -6.912137999999999e-10
12 4 -3.2657103699999994e-08
12 5 -0.00011764309489440002
12 6 -1.019289e-09
12 7 -8.210095600000003e-09
12 8 -9.96657573442e-05
12 9 -0.010826639673207298
12 10 -4.739529000000001e-10
12 11 -1.1927830999999998e-09
12 12 -0.0127936204307246
12 13 -9.966471453370002e-05
12 14 -5.838835600000004e-09
12 15 -2.183368000000001e-10
12 16 -1.9789406299999995e-08
12 17 -5.370202046700001e-05
12 18 -1.3068430000000001e-09
12 19 -0.014276676437913395
12 20 -1.3351893000000008e-09
13 0 -1.6223047230000002e-07
13 1 -0.0170421305641719
13 2 -0.0003448889496976
13 3 -2.4163099999999465e-10
13 4 -8.518542999999998e-10
13 5 -0.0071406431905086006
13 6 -1.307409413e-07
13 7 -7.007279e-10
13 8 -0.004778830920267098
13 9 -9.966543795640002e-05
13 10 -7.028170320000002e-08
13 11 -1.240838683e-07
13 12 -9.966471453370002e-05
13 13 -0.018841306814706506
13 14 -2.340035e-10
13 15 -1.1026969320000001e-07
13 16 -5.876221000000001e-10
13 17 -0.014276606803894594
13 18 -3.997943938e-07
13 19 -5.370570045129999e-05
13 20 -7.268331546999998e-07
14 0 -6.1931688000000005e-09
14 1 -1.2391843e-09
14 2 -4.1790017499999996e-08
14 3 -0.00017482591651029998
14 4 -0.010611288390495296
14 5 -1.9846400000000001e-10
14 6 -0.0002951032090197
14 7 -0.008035690205457
14 8 -2.094192e-10
14 9 -5.61659362e-08
14 10 -1.3061532200000005e-08
14 11 -0.00029511267723010006
14 12 -5.838835600000004e-09
14 13 -2.340035e-10
14 14 -0.009897087725688897
14 15 -2.09108366784e-05
14 16 -0.005560444144661499
14 17 -8.615825999999994e-10
14 18 -2.0907149394e-05
14 19 -3.6262046059999984e-07
14 20 -2.48623567e-08
15 0 -0.03593886709296429
15 1 -3.1145087800000003e-08
15 2 -1.017105e-09
15 3 -0.005488603678447501
15 4 -6.976812617859999e-05
15 5 -9.51276266e-08
15 6 -0.038686139477159764
15 7 -0.0001354827332366
15 8 -4.097815979999999e-08
15 9 -4.374854e-10
15 10 -0.0055612131530672
15 11 -0.030464631657636992
15 12 -2.183368000000001e-10
15 13 -1.1026969320000001e-07
15 14 -2.09108366784e-05
15 15 -0.033318621561299805
15 16 -5.781772e-09
15 17 -5.1983470799999994e-08
15 18 -0.02646724399254219
15 19 -2.4402446e-09
15 20 -0.026810500155050015
16 0 -7.2359612e-09
16 1 -2.794568e-10
16 2 -2.7780080999999977e-09
16 3 -6.977223743690001e-05
16 4 -0.005488041615690099
16 5 -3.5004059999999995e-10
16 6 -0.00013546548573979998
16 7 -0.0041103291002632
16 8 -2.929276000000001e-10
16 9 -1.6759252600000002e-08
16 10 -2.0906697028999995e-05
16 11 -0.0001354777420254
16 12 -1.9789406299999995e-08
16 13 -5.876221000000001e-10
16 14 -0.005560444144661499
16 15 -5.781772e-09
16 16 -0.0034251534684981
16 17 -3.882994e-10
16 18 -1.3477887999999987e-09
16 19 -2.120398371e-07
16 20 -1.9854739599999998e-08
17 0 -7.15871513e-08
17 1 -0.020294716632393198
17 2 -0.00033433815546
17 3 -1.5197837800000006e-08
17 4 -1.4176478000000005e-09
17 5 -4.6546148550000013e-07
17 6 -3.650496999999999e-08
17 7 -1.0969080000000003e-09
17 8 -0.014275824505701105
17 9 -5.371613443070001e-05
17 10 -5.109864470000001e-08
17 11 -3.582080240000002e-08
17 12 -5.370202046700001e-05
17 13 -0.014276606803894594
17 14 -8.615825999999994e-10
17 15 -5.1983470799999994e-08
17 16 -3.882994e-10
17 17 -0.017764962935558605
17 18 -2.2907289680000006e-07
17 19 -1.6861309799999997e-08
17 20 -5.025433649999999e-07
18 0 -0.035938485949969984
18 1 -1.6359205989999998e-07
18 2 -4.4858819999999994e-10
18 3 -0.0054881499872607015
18 4 -6.978861347070001e-05
18 5 -2.0343735799999997e-07
18 6 -0.030464668585195975
18 7 -0.0001354849809518
18 8 -8.575217030000003e-08
18 9 -5.658033500000001e-09
18 10 -0.005560643225572199
18 11 -0.03868539613720379
18 12 -1.3068430000000001e-09
18 13 -3.997943938e-07
18 14 -2.0907149394e-05
18 15 -0.02646724399254219
18 16 -1.3477887999999987e-09
18 17 -2.2907289680000006e-07
18 18 -0.03331773430420781
18 19 -4.2773382999999995e-09
18 20 -0.026809171890710803
19 0 -4.7857749e-09
19 1 -0.00033435888639399996
19 2 -0.020295092068990703
19 3 -5.940660999999998e-10
19 4 -3.165770057000001e-07
19 5 -2.5180389000000006e-09
19 6 -1.11892598e-08
19 7 -2.7832306469999996e-07
19 8 -5.36974685448e-05
19 9 -0.014276503996725504
19 10 -4.519037299999999e-09
19 11 -1.0737482000000027e-09
19 12 -0.014276676437913395
19 13 -5.370570045129999e-05
19 14 -3.6262046059999984e-07
19 15 -2.4402446e-09
19 16 -2.120398371e-07
19 17 -1.6861309799999997e-08
19 18 -4.2773382999999995e-09
19 19 -0.01776609723088691
19 20 -1.1828312e-09
20 0 -0.031452818534198485
20 1 -3.277346579e-07
20 2 -1.0352300000000062e-10
20 3 -8.979430694999999e-07
20 4 -2.7819858700000003e-08
20 5 -4.24351746e-07
20 6 -0.030567763655212382
20 7 -3.722923489999999e-08
20 8 -8.822607960000003e-08
20 9 -1.15952895e-08
20 10 -1.0084311426e-06
20 11 -0.030566412337801302
20 12 -1.3351893000000008e-09
20 13 -7.268331546999998e-07
20 14 -2.48623567e-08
20 15 -0.026810500155050015
20 16 -1.9854739599999998e-08
20 17 -5.025433649999999e-07
20 18 -0.026809171890710803
20 19 -1.1828312e-09
20 20 -0.024423458530874798


==> anc/Supplementary_Material/data/EffectiveTwoBodyTerms/cRPAph.txt <==
x y C
0 0 -0.0
0 1 -0.0
0 2 -0.0
0 3 -0.0
0 4 -0.0
0 5 -0.0
0 6 -0.0
0 7 -0.0
0 8 -0.0
0 9 -0.0
0 10 -0.0
0 11 -0.0
0 12 -0.0
0 13 -0.0
0 14 -0.0
0 15 -0.0
0 16 -0.0
0 17 -0.0
0 18 -0.0
0 19 -0.0
0 20 -0.0
1 0 -0.0
1 1 -0.0
1 2 -0.0
1 3 -0.0
1 4 -0.0
1 5 -0.0
1 6 -0.0
1 7 -0.0
1 8 -0.0
1 9 -0.0
1 10 -0.0
1 11 -0.0
1 12 -0.0
1 13 -0.0
1 14 -0.0
1 15 -0.0
1 16 -0.0
1 17 -0.0
1 18 -0.0
1 19 -0.0
1 20 -0.0
2 0 -0.0
2 1 -0.0
2 2 -0.0
2 3 -0.0
2 4 -0.0
2 5 -0.0
2 6 -0.0
2 7 -0.0
2 8 -0.0
2 9 -0.0
2 10 -0.0
2 11 -0.0
2 12 -0.0
2 13 -0.0
2 14 -0.0
2 15 -0.0
2 16 -0.0
2 17 -0.0
2 18 -0.0
2 19 -0.0
2 20 -0.0
3 0 -0.0
3 1 -0.0
3 2 -0.0
3 3 -0.012175923886962002
3 4 -1.4019948e-09
3 5 -4.41881369e-08
3 6 -0.0
3 7 -0.0
3 8 -4.54634025e-08
3 9 -4.317994e-10
3 10 -0.010611731375736497
3 11 -0.0
3 12 -6.912137999999999e-10
3 13 -2.4163099999999465e-10
3 14 -0.00017482591651029998
3 15 -0.0
3 16 -0.0
3 17 -0.0
3 18 -0.0
3 19 -0.0
3 20 -0.0
4 0 -0.0
4 1 -0.0
4 2 -0.0
4 3 -1.4019948e-09
4 4 -0.012175666840216096
4 5 -9.103219999999997e-11
4 6 -0.0
4 7 -0.0
4 8 -7.667167999999998e-10
4 9 -3.2901451599999996e-08
4 10 -0.00017481363215629997
4 11 -0.0
4 12 -3.2657103699999994e-08
4 13 -8.518542999999998e-10
4 14 -0.010611288390495296
4 15 -0.0
4 16 -0.0
4 17 -0.0
4 18 -0.0
4 19 -0.0
4 20 -0.0
5 0 -0.0
5 1 -0.0
5 2 -0.0
5 3 -4.41881369e-08
5 4 -9.103219999999997e-11
5 5 -0.00725450590704
5 6 -0.0
5 7 -0.0
5 8 -0.007140520969631699
5 9 -0.00011764117469619998
5 10 -2.34376064e-08
5 11 -0.0
5 12 -0.00011764309489440002
5 13 -0.007140643190508299
5 14 -1.9846420000000003e-10
5 15 -0.0
5 16 -0.0
5 17 -0.0
5 18 -0.0
5 19 -0.0
5 20 -0.0
6 0 -0.0
6 1 -0.0
6 2 -0.0
6 3 -0.0
6 4 -0.0
6 5 -0.0
6 6 -0.0
6 7 -0.0
6 8 -0.0
6 9 -0.0
6 10 -0.0
6 11 -0.0
6 12 -0.0
6 13 -0.0
6 14 -0.0
6 15 -0.0
6 16 -0.0
6 17 -0.0
6 18 -0.0
6 19 -0.0
6 20 -0.0
7 0 -0.0
7 1 -0.0
7 2 -0.0
7 3 -0.0
7 4 -0.0
7 5 -0.0
7 6 -0.0
7 7 -0.0
7 8 -0.0
7 9 -0.0
7 10 -0.0
7 11 -0.0
7 12 -0.0
7 13 -0.0
7 14 -0.0
7 15 -0.0
7 16 -0.0
7 17 -0.0
7 18 -0.0
7 19 -0.0
7 20 -0.0
8 0 -0.0
8 1 -0.0
8 2 -0.0
8 3 -4.54634025e-08
8 4 -7.667167999999998e-10
8 5 -0.007140520969631699
8 6 -0.0
8 7 -0.0
8 8 -0.018841218279482895
8 9 -9.966355743149999e-05
8 10 -3.09441377e-08
8 11 -0.0
8 12 -9.96657573442e-05
8 13 -0.004778830920267199
8 14 -2.094192e-10
8 15 -0.0
8 16 -0.0
8 17 -0.0
8 18 -0.0
8 19 -0.0
8 20 -0.0
9 0 -0.0
9 1 -0.0
9 2 -0.0
9 3 -4.317994e-10
9 4 -3.2901451599999996e-08
9 5 -0.00011764117469619998
9 6 -0.0
9 7 -0.0
9 8 -9.966355743149999e-05
9 9 -0.012793358942842996
9 10 -6.350756000000001e-10
9 11 -0.0
9 12 -0.010826639673207298
9 13 -9.966543795650003e-05
9 14 -5.61659362e-08
9 15 -0.0
9 16 -0.0
9 17 -0.0
9 18 -0.0
9 19 -0.0
9 20 -0.0
10 0 -0.0
10 1 -0.0
10 2 -0.0
10 3 -0.010611731375736497
10 4 -0.00017481363215629997
10 5 -2.34376064e-08
10 6 -0.0
10 7 -0.0
10 8 -3.09441377e-08
10 9 -6.350756000000001e-10
10 10 -0.0098977671433052
10 11 -0.0
10 12 -4.739529000000001e-10
10 13 -7.028170320000002e-08
10 14 -1.3061532300000003e-08
10 15 -0.0
10 16 -0.0
10 17 -0.0
10 18 -0.0
10 19 -0.0
10 20 -0.0
11 0 -0.0
11 1 -0.0
11 2 -0.0
11 3 -0.0
11 4 -0.0
11 5 -0.0
11 6 -0.0
11 7 -0.0
11 8 -0.0
11 9 -0.0
11 10 -0.0
11 11 -0.0
11 12 -0.0
11 13 -0.0
11 14 -0.0
11 15 -0.0
11 16 -0.0
11 17 -0.0
11 18 -0.0
11 19 -0.0
11 20 -0.0
12 0 -0.0
12 1 -0.0
12 2 -0.0
12 3 -6.912137999999999e-10
12 4 -3.2657103699999994e-08
12 5 -0.00011764309489440002
12 6 -0.0
12 7 -0.0
12 8 -9.96657573442e-05
12 9 -0.010826639673207298
12 10 -4.739529000000001e-10
12 11 -0.0
12 12 -0.0127936204307246
12 13 -9.966471453380001e-05
12 14 -5.838835600000004e-09
12 15 -0.0
12 16 -0.0
12 17 -0.0
12 18 -0.0
12 19 -0.0
12 20 -0.0
13 0 -0.0
13 1 -0.0
13 2 -0.0
13 3 -2.4163099999999465e-10
13 4 -8.518542999999998e-10
13 5 -0.007140643190508299
13 6 -0.0
13 7 -0.0
13 8 -0.004778830920267199
13 9 -9.966543795650003e-05
13 10 -7.028170320000002e-08
13 11 -0.0
13 12 -9.966471453380001e-05
13 13 -0.018841306814706506
13 14 -2.3400360000000003e-10
13 15 -0.0
13 16 -0.0
13 17 -0.0
13 18 -0.0
13 19 -0.0
13 20 -0.0
14 0 -0.0
14 1 -0.0
14 2 -0.0
14 3 -0.00017482591651029998
14 4 -0.010611288390495296
14 5 -1.9846420000000003e-10
14 6 -0.0
14 7 -0.0
14 8 -2.094192e-10
14 9 -5.61659362e-08
14 10 -1.3061532300000003e-08
14 11 -0.0
14 12 -5.838835600000004e-09
14 13 -2.3400360000000003e-10
14 14 -0.009897087725688897
14 15 -0.0
14 16 -0.0
14 17 -0.0
14 18 -0.0
14 19 -0.0
14 20 -0.0
15 0 -0.0
15 1 -0.0
15 2 -0.0
15 3 -0.0
15 4 -0.0
15 5 -0.0
15 6 -0.0
15 7 -0.0
15 8 -0.0
15 9 -0.0
15 10 -0.0
15 11 -0.0
15 12 -0.0
15 13 -0.0
15 14 -0.0
15 15 -0.0
15 16 -0.0
15 17 -0.0
15 18 -0.0
15 19 -0.0
15 20 -0.0
16 0 -0.0
16 1 -0.0
16 2 -0.0
16 3 -0.0
16 4 -0.0
16 5 -0.0
16 6 -0.0
16 7 -0.0
16 8 -0.0
16 9 -0.0
16 10 -0.0
16 11 -0.0
16 12 -0.0
16 13 -0.0
16 14 -0.0
16 15 -0.0
16 16 -0.0
16 17 -0.0
16 18 -0.0
16 19 -0.0
16 20 -0.0
17 0 -0.0
17 1 -0.0
17 2 -0.0
17 3 -0.0
17 4 -0.0
17 5 -0.0
17 6 -0.0
17 7 -0.0
17 8 -0.0
17 9 -0.0
17 10 -0.0
17 11 -0.0
17 12 -0.0
17 13 -0.0
17 14 -0.0
17 15 -0.0
17 16 -0.0
17 17 -0.0
17 18 -0.0
17 19 -0.0
17 20 -0.0
18 0 -0.0
18 1 -0.0
18 2 -0.0
18 3 -0.0
18 4 -0.0
18 5 -0.0
18 6 -0.0
18 7 -0.0
18 8 -0.0
18 9 -0.0
18 10 -0.0
18 11 -0.0
18 12 -0.0
18 13 -0.0
18 14 -0.0
18 15 -0.0
18 16 -0.0
18 17 -0.0
18 18 -0.0
18 19 -0.0
18 20 -0.0
19 0 -0.0
19 1 -0.0
19 2 -0.0
19 3 -0.0
19 4 -0.0
19 5 -0.0
19 6 -0.0
19 7 -0.0
19 8 -0.0
19 9 -0.0
19 10 -0.0
19 11 -0.0
19 12 -0.0
19 13 -0.0
19 14 -0.0
19 15 -0.0
19 16 -0.0
19 17 -0.0
19 18 -0.0
19 19 -0.0
19 20 -0.0
20 0 -0.0
20 1 -0.0
20 2 -0.0
20 3 -0.0
20 4 -0.0
20 5 -0.0
20 6 -0.0
20 7 -0.0
20 8 -0.0
20 9 -0.0
20 10 -0.0
20 11 -0.0
20 12 -0.0
20 13 -0.0
20 14 -0.0
20 15 -0.0
20 16 -0.0
20 17 -0.0
20 18 -0.0
20 19 -0.0
20 20 -0.0


==> anc/Supplementary_Material/data/EffectiveTwoBodyTerms/mRPA.txt <==
x y C
0 0 -0.0
0 1 -0.0
0 2 -0.0
0 3 -0.0
0 4 -0.0
0 5 -0.0
0 6 -0.0
0 7 -0.0
0 8 -0.0
0 9 -0.0
0 10 -0.0
0 11 -0.0
0 12 -0.0
0 13 -0.0
0 14 -0.0
0 15 -0.0
0 16 -0.0
0 17 -0.0
0 18 -0.0
0 19 -0.0
0 20 -0.0
1 0 -0.0
1 1 -0.0
1 2 -0.0
1 3 -0.0
1 4 -0.0
1 5 -0.0
1 6 -0.0
1 7 -0.0
1 8 -0.0
1 9 -0.0
1 10 -0.0
1 11 -0.0
1 12 -0.0
1 13 -0.0
1 14 -0.0
1 15 -0.0
1 16 -0.0
1 17 -0.0
1 18 -0.0
1 19 -0.0
1 20 -0.0
2 0 -0.0
2 1 -0.0
2 2 -0.0
2 3 -0.0
2 4 -0.0
2 5 -0.0
2 6 -0.0
2 7 -0.0
2 8 -0.0
2 9 -0.0
2 10 -0.0
2 11 -0.0
2 12 -0.0
2 13 -0.0
2 14 -0.0
2 15 -0.0
2 16 -0.0
2 17 -0.0
2 18 -0.0
2 19 -0.0
2 20 -0.0
3 0 -0.0
3 1 -0.0
3 2 -0.0
3 3 -0.011182586068585503
3 4 -1.3190240999999995e-09
3 5 -4.4648725299999985e-08
3 6 -0.0
3 7 -0.0
3 8 -4.2069849499999996e-08
3 9 -3.595751e-10
3 10 -0.009709532891645799
3 11 -0.0
3 12 -6.556575999999999e-10
3 13 -3.350068999999999e-09
3 14 -0.00015996244220989998
3 15 -0.0
3 16 -0.0
3 17 -0.0
3 18 -0.0
3 19 -0.0
3 20 -0.0
4 0 -0.0
4 1 -0.0
4 2 -0.0
4 3 -1.3190240999999995e-09
4 4 -0.011182356388062396
4 5 -1.0057689999999997e-10
4 6 -0.0
4 7 -0.0
4 8 -7.627136000000001e-10
4 9 -2.8953050399999997e-08
4 10 -0.00015995127981310002
4 11 -0.0
4 12 -3.396781410000001e-08
4 13 -7.532499999999999e-10
4 14 -0.009709138867503898
4 15 -0.0
4 16 -0.0
4 17 -0.0
4 18 -0.0
4 19 -0.0
4 20 -0.0
5 0 -0.0
5 1 -0.0
5 2 -0.0
5 3 -4.4648725299999985e-08
5 4 -1.0057689999999997e-10
5 5 -0.006514238897539302
5 6 -0.0
5 7 -0.0
5 8 -0.0066305089540319995
5 9 -0.00010923885630209997
5 10 -2.490957e-08
5 11 -0.0
5 12 -0.00010923999668750002
5 13 -0.0066306155024129995
5 14 -2.300368e-10
5 15 -0.0
5 16 -0.0
5 17 -0.0
5 18 -0.0
5 19 -0.0
5 20 -0.0
6 0 -0.0
6 1 -0.0
6 2 -0.0
6 3 -0.0
6 4 -0.0
6 5 -0.0
6 6 -0.0
6 7 -0.0
6 8 -0.0
6 9 -0.0
6 10 -0.0
6 11 -0.0
6 12 -0.0
6 13 -0.0
6 14 -0.0
6 15 -0.0
6 16 -0.0
6 17 -0.0
6 18 -0.0
6 19 -0.0
6 20 -0.0
7 0 -0.0
7 1 -0.0
7 2 -0.0
7 3 -0.0
7 4 -0.0
7 5 -0.0
7 6 -0.0
7 7 -0.0
7 8 -0.0
7 9 -0.0
7 10 -0.0
7 11 -0.0
7 12 -0.0
7 13 -0.0
7 14 -0.0
7 15 -0.0
7 16 -0.0
7 17 -0.0
7 18 -0.0
7 19 -0.0
7 20 -0.0
8 0 -0.0
8 1 -0.0
8 2 -0.0
8 3 -4.2069849499999996e-08
8 4 -7.627136000000001e-10
8 5 -0.0066305089540319995
8 6 -0.0
8 7 -0.0
8 8 -0.017622344246424296
8 9 -9.456601004099999e-05
8 10 -2.6195694799999994e-08
8 11 -0.0
8 12 -9.456768729379999e-05
8 13 -0.004263583563534798
8 14 -9.826909999999998e-11
8 15 -0.0
8 16 -0.0
8 17 -0.0
8 18 -0.0
8 19 -0.0
8 20 -0.0
9 0 -0.0
9 1 -0.0
9 2 -0.0
9 3 -3.595751e-10
9 4 -2.8953050399999997e-08
9 5 -0.00010923885630209997
9 6 -0.0
9 7 -0.0
9 8 -9.456601004099999e-05
9 9 -0.011883825214345799
9 10 -5.947920000000001e-10
9 11 -0.0
9 12 -0.010002048617872197
9 13 -9.456722368910003e-05
9 14 -4.83508869e-08
9 15 -0.0
9 16 -0.0
9 17 -0.0
9 18 -0.0
9 19 -0.0
9 20 -0.0
10 0 -0.0
10 1 -0.0
10 2 -0.0
10 3 -0.009709532891645799
10 4 -0.00015995127981310002
10 5 -2.490957e-08
10 6 -0.0
10 7 -0.0
10 8 -2.6195694799999994e-08
10 9 -5.947920000000001e-10
10 10 -0.009034542895907001
10 11 -0.0
10 12 -4.044178999999999e-10
10 13 -6.62671507e-08
10 14 -1.1699406100000003e-08
10 15 -0.0
10 16 -0.0
10 17 -0.0
10 18 -0.0
10 19 -0.0
10 20 -0.0
11 0 -0.0
11 1 -0.0
11 2 -0.0
11 3 -0.0
11 4 -0.0
11 5 -0.0
11 6 -0.0
11 7 -0.0
11 8 -0.0
11 9 -0.0
11 10 -0.0
11 11 -0.0
11 12 -0.0
11 13 -0.0
11 14 -0.0
11 15 -0.0
11 16 -0.0
11 17 -0.0
11 18 -0.0
11 19 -0.0
11 20 -0.0
12 0 -0.0
12 1 -0.0
12 2 -0.0
12 3 -6.556575999999999e-10
12 4 -3.396781410000001e-08
12 5 -0.00010923999668750002
12 6 -0.0
12 7 -0.0
12 8 -9.456768729379999e-05
12 9 -0.010002048617872197
12 10 -4.044178999999999e-10
12 11 -0.0
12 12 -0.011884073115553402
12 13 -9.456698599010001e-05
12 14 -2.3040190000000345e-10
12 15 -0.0
12 16 -0.0
12 17 -0.0
12 18 -0.0
12 19 -0.0
12 20 -0.0
13 0 -0.0
13 1 -0.0
13 2 -0.0
13 3 -3.350068999999999e-09
13 4 -7.532499999999999e-10
13 5 -0.0066306155024129995
13 6 -0.0
13 7 -0.0
13 8 -0.004263583563534798
13 9 -9.456722368910003e-05
13 10 -6.62671507e-08
13 11 -0.0
13 12 -9.456698599010001e-05
13 13 -0.01762241510212171
13 14 -2.683178e-10
13 15 -0.0
13 16 -0.0
13 17 -0.0
13 18 -0.0
13 19 -0.0
13 20 -0.0
14 0 -0.0
14 1 -0.0
14 2 -0.0
14 3 -0.00015996244220989998
14 4 -0.009709138867503898
14 5 -2.300368e-10
14 6 -0.0
14 7 -0.0
14 8 -9.826909999999998e-11
14 9 -4.83508869e-08
14 10 -1.1699406100000003e-08
14 11 -0.0
14 12 -2.3040190000000345e-10
14 13 -2.683178e-10
14 14 -0.009033935999498498
14 15 -0.0
14 16 -0.0
14 17 -0.0
14 18 -0.0
14 19 -0.0
14 20 -0.0
15 0 -0.0
15 1 -0.0
15 2 -0.0
15 3 -0.0
15 4 -0.0
15 5 -0.0
15 6 -0.0
15 7 -0.0
15 8 -0.0
15 9 -0.0
15 10 -0.0
15 11 -0.0
15 12 -0.0
15 13 -0.0
15 14 -0.0
15 15 -0.0
15 16 -0.0
15 17 -0.0
15 18 -0.0
15 19 -0.0
15 20 -0.0
16 0 -0.0
16 1 -0.0
16 2 -0.0
16 3 -0.0
16 4 -0.0
16 5 -0.0
16 6 -0.0
16 7 -0.0
16 8 -0.0
16 9 -0.0
16 10 -0.0
16 11 -0.0
16 12 -0.0
16 13 -0.0
16 14 -0.0
16 15 -0.0
16 16 -0.0
16 17 -0.0
16 18 -0.0
16 19 -0.0
16 20 -0.0
17 0 -0.0
17 1 -0.0
17 2 -0.0
17 3 -0.0
17 4 -0.0
17 5 -0.0
17 6 -0.0
17 7 -0.0
17 8 -0.0
17 9 -0.0
17 10 -0.0
17 11 -0.0
17 12 -0.0
17 13 -0.0
17 14 -0.0
17 15 -0.0
17 16 -0.0
17 17 -0.0
17 18 -0.0
17 19 -0.0
17 20 -0.0
18 0 -0.0
18 1 -0.0
18 2 -0.0
18 3 -0.0
18 4 -0.0
18 5 -0.0
18 6 -0.0
18 7 -0.0
18 8 -0.0
18 9 -0.0
18 10 -0.0
18 11 -0.0
18 12 -0.0
18 13 -0.0
18 14 -0.0
18 15 -0.0
18 16 -0.0
18 17 -0.0
18 18 -0.0
18 19 -0.0
18 20 -0.0
19 0 -0.0
19 1 -0.0
19 2 -0.0
19 3 -0.0
19 4 -0.0
19 5 -0.0
19 6 -0.0
19 7 -0.0
19 8 -0.0
19 9 -0.0
19 10 -0.0
19 11 -0.0
19 12 -0.0
19 13 -0.0
19 14 -0.0
19 15 -0.0
19 16 -0.0
19 17 -0.0
19 18 -0.0
19 19 -0.0
19 20 -0.0
20 0 -0.0
20 1 -0.0
20 2 -0.0
20 3 -0.0
20 4 -0.0
20 5 -0.0
20 6 -0.0
20 7 -0.0
20 8 -0.0
20 9 -0.0
20 10 -0.0
20 11 -0.0
20 12 -0.0
20 13 -0.0
20 14 -0.0
20 15 -0.0
20 16 -0.0
20 17 -0.0
20 18 -0.0
20 19 -0.0
20 20 -0.0


==> anc/Supplementary_Material/data/ScreeningFrequencyDependence/NeutralExcitations.txt <==
0.5894778419268124 0.5913937663005351 0.591393774059692 0.5937085156799232 0.60773451094382 0.6077358802597708 0.7224603982335106 0.7238017462722723 0.723805278593815 0.726991075968015 0.726991284434288 0.7311746744057457 0.7471005108709764 0.7511069618420929 0.7511074925357367 0.7558145567578072 0.7558147804730369 0.7572957541390644 0.7616228509441543 0.7616247155005369 0.7650193525988619 0.7650200382154179 0.7712164625785283 0.775933673934625 0.7777401781245528 0.7777402522730437 0.7777618311977104 0.777762972463745 0.7792296009820286 0.7896747970555155 0.7896762166296283 0.8022898424322882 0.8034490483936876 0.8056606145624183 0.8073093080046034 0.8073097566417258 0.808310885680886 0.8101590708624512 0.8101594438036167 0.8261736215752913 0.8272070350243832 0.8372133069072961 0.8372139031604745 0.8412354505847478 0.846293594274912 0.8462945404860177 0.8480452486344829 0.8480471466508267 0.8499798184399856 0.8499802110511658 0.8518279389172631 0.8574344890374621 0.8574362513664678 0.8733369557486043 0.8733375026656287 0.8737296866343897 0.8737297857269162 0.8786005254032394 0.8882309853178229 0.8973757154691906 0.9042193118127589 0.904219963617773 0.9236695020517715 0.9236708022687863 0.9284896446144598 0.9293338762777986 0.9293351411122837 0.9338952678107304 0.934290489605453 0.9342917890056965 0.9373744518032289 0.9373746703499558 0.9386978352613562 0.9386981256918119 0.9445296504673075 0.9445300120637288 0.9487579322388376 0.9580264560919847 0.9656867242624315 0.9677980813100803 0.9677987963722954 0.9693282416662994 0.9693284214988819 0.9698336223653381 0.9719868125484247 0.9723470022391987 0.9723473481569411 0.9772604620774883 0.9824440049462877 0.9850623737155604 0.985062441378258 1.009857906111186 1.009859398177456 1.018313421269172 1.01946343043284 1.019464127166402 1.028593724986812 1.028595236693311 1.029351734848588 1.039320732714405 1.03965993794628 1.039660144477028 1.042848522850416 1.047951567164036 1.047951698529423 1.049854791555458 1.057451972754118 1.057452712368775 1.060840560320677 1.062405233433319 1.062405826977537 1.0624808518084 1.065542905303979 1.06917423007598 1.069174328837863 1.072375291565093 1.075815977973181 1.07798113578214 1.078609530583108 1.07861066314458 1.079178989795378 1.079179072685928 1.079951370060186 1.082056951255425 1.082057067903388 1.083417235362372 1.083418596424405 1.084678658172576 1.087475717917378 1.089714332575064 1.089750449105339 1.089750803433516 1.090947854567612 1.091676340355062 1.09167652781585 1.093173117601644 1.093175410775536 1.094982510479883 1.09498338021601 1.102018258108378 1.102019434626568 1.105940178855076 1.105940458266459 1.116829471591488 1.135740535734377 1.135742579801409 1.138503890726031 1.153502907240814 1.153503370214898 1.158697915717099 1.159922527836245 1.160130485646131 1.162029822560177 1.162030449382992 1.170307209242975 1.170308290199864 1.174966188676786 1.174966748087635 1.175227358485297 1.175227676027575 1.184751828992934 1.184754384866803 1.186976314160793 1.187007441373262 1.189624471760087 1.189624477394286 1.190079882614252 1.190080646056018 1.192675913812619 1.19474971513814 1.194750699957213 1.19970342088018 1.199704688789836 1.204406970788508 1.204987181422422 1.210105276892489 1.211654680232189 1.211656050636441 1.214532670261285 1.214533380953502 1.221515310506132 1.222300801935465 1.223434571818372 1.223434675432102 1.228413752728601 1.228563814076019 1.228564003109196 1.229778992200898 1.230906561911898 1.231320771012089 1.231915682082047 1.233497472990368 1.234763935317457 1.235752030975477 1.235752175963251 1.236945915119325 1.238002208154226 1.238557351081908 1.238559484297556 1.242878233509214 1.243470677641802 1.243471105538464 1.247389585857239 1.247391239939611 1.252111689080521 1.252112036124944 1.258609587645782 1.258610779323017 1.259868963086942 1.262272176826106 1.264529869387312 1.265630670842116 1.265631425306106 1.267227506777524 1.267231659051 1.267769341730431 1.267887355203018 1.26814298057083 1.268143991810237 1.274071216343739 1.275681665684879 1.275683012131877 1.275948025522045 1.2759492152424 1.285652371142876 1.285657148495078 1.287600794603133 1.293007996691869 1.293619814904706 1.299789207383673 1.299791866527056 1.299826735796037 1.299828273315953 1.300346103138188 1.300346432439628 1.302238949480094 1.305814384639189 1.307480063775991 1.310847754335967 1.310849039089733 1.314406464515312 1.315296564944958 1.316949028439379 1.316949304098174 1.317364339173166 1.317883156006502 1.318494089965516 1.318494275862115 1.31977288805033 1.324511388342882 1.325502721565201 1.328337002447621 1.334558562460117 1.334559735661181 1.336264270278225 1.336265120055174 1.336359813498638 1.336360979858202 1.337325119865588 1.338624295512364 1.338817404263992 1.339417693215703 1.339419919402872 1.339481144919086 1.339484029677861 1.345609250905602 1.345610796005899 1.345690010656142 1.353788824403619 1.353792517985939 1.353989124204994 1.353991314519086 1.354016729100485 1.355936061144344 1.356128451622526 1.356129238023677 1.359845933737964 1.3652989211983 1.369779497133046 1.369779839008573 1.375392550656222 1.37539598463506 1.376567940053678 1.376570755019234 1.376824256778827 1.3825012341534 1.385422297287082 1.385422813147681 1.385807146189502 1.385807990508078 1.388337603917466 1.388337674271167 1.38927152322681 1.392666865706195 1.39266726754838 1.396459746852087 1.396461038006511 1.396559527660907 1.396560403962478 1.402836163521363 1.402836562364444 1.408104627212195 1.408303134329952 1.408364576908492 1.408364895212121 1.409477911343132 1.413718873110206 1.413885069341469 1.413885644911841 1.415992551249619 1.416025627430276 1.416026833021534 1.418586293008045 1.421688967901123 1.4216905989926 1.424926045823631 1.424927474168599 1.431336579150783 1.432754027318327 1.439151472138863 1.441648076152698 1.442213086342201 1.442215288022676 1.443164243401748 1.443165897844072 1.445558885181745 1.445559423488182 1.447083056439558 1.447083321615737 1.455111165157301 1.455112568945938 1.45616610826967 1.462722823311716 1.462725641500502 1.463996651748744 1.464030880137613 1.464031873279223 1.464129037304003 1.464130773345294 1.467729537534561 1.468409236332157 1.46841346003609 1.469417841017552 1.479219864921443 1.481216081194342 1.481217102204988 1.483182123160093 1.483182545788565 1.489721107667351 1.489721867918101 1.491156306506442 1.49235440028776 1.493343388076916 1.493346251923696 1.493420599571521 1.497631152556156 1.497632307412918 1.498325361425863 1.498327169091888 1.504010330620116 1.508610995834979 1.508612635169877 1.509438446195649 1.509441740366726 1.51138720030433 1.512787167632177 1.512787454756949 1.515498715419745 1.525362298775637 1.527354510549186 1.527356882432914 1.527863158498341 1.527863686634695 1.528988227950063 1.531888149795722 1.531892292278618 1.539614309283051 1.545948266367417 1.545949164153419 1.546448032007081 1.54645051912649 1.547646733571476 1.547646804211054 1.549840649085524 1.553930305145592 1.553930660332958 1.557010544933957 1.558827708631545 1.561448376376195 1.561448721448899 1.563295521048997 1.563694609067166 1.570370428727103 1.572749938522317 1.573003625108804 1.573004219220789 1.573324814289103 1.573331071696976 1.577835276441857 1.577836740812417 1.578152241085418 1.578895744807589 1.578895898647844 1.578903495189644 1.581183109953668 1.581611047182059 1.581611556441166 1.583169367874902 1.583169616113266 1.584008874178264 1.595362653094947 1.59536551612721 1.596942649212605 1.596942720959761 1.599240956922286 1.599241725847002 1.601416960958772 1.602898841822582 1.606235044912323 1.607689025208384 1.608702163613057 1.608703573778615 1.610459251436938 1.610460136904054 1.614054397283645 1.614055111855792 1.618547815720103 1.618658054912742 1.626201158150527 1.626201489903268 1.626591149063291 1.630279749309485 1.630281475212305 1.638853368114742 1.644283763535438 1.644284860470042 1.64602355335153 1.647209231511621 1.647210031246501 1.649147955161431 1.6502936831945 1.651159047267705 1.651160380950419 1.652324371462015 1.652324691847318 1.656647392957389 1.661374765892053 1.661375464759153 1.661521465798782 1.66152607020771 1.667684460481893 1.669971551194185 1.672829861449808 1.672829974933533 1.674936675578077 1.680650502144486 1.687472332617254 1.691487199149276 1.692544884228559 1.695152086533282 1.695152308730365 1.69726095964047 1.702106304565491 1.702107064347861 1.702354272328795 1.702355399721725 1.702485432596069 1.703845026534364 1.703846439522965 1.708814209609472 1.708974263580241 1.710128362220378 1.711581983525179 1.711582492725441 1.71316065874669 1.713161292491807 1.71612712584245 1.720775593348398 1.720778019681226 1.724393562773257 1.72439416404445 1.734261368463 1.738156158460253 1.738158016270581 1.738370696441802 1.738841217613474 1.738842730795305 1.741914639044226 1.742152785181862 1.742154695978957 1.743786149057697 1.743786955210857 1.744547350846751 1.745169644278721 1.749672069868824 1.749673498415711 1.752964543682093 1.754203179477737 1.754204825097233 1.755350803811604 1.755351145406873 1.758464085966916 1.758465879645448 1.759089229564892 1.761226830759365 1.762773520330503 1.764074734237409 1.764609533270936 1.765263396664763 1.765516828161268 1.765539429504218 1.765540852363116 1.767593920008991 1.767594601076904 1.771607157494809 1.771607865910402 1.773774254223105 1.779630548610753 1.779631672519582 1.787295238372328 1.78744767989257 1.788705686371368 1.788813695904581 1.788821182287989 1.793806016368607 1.793806681105144 1.79492108532793 1.797802363053543 1.808697777133828 1.809421728401869 1.809423570420367 1.811694686194569 1.813059862402904 1.813220254470773 1.817387474116571 1.817390842913179 1.818385652995291 1.818385734954376 1.82112224574035 1.821122704932735 1.82472029542407 1.827569265457639 1.831422049448318 1.832064073336015 1.832065622360232 1.833084705982385 1.833087571347654 1.837265787525973 1.838325634549078 1.839242492112582 1.839245432172251 1.840370451933277 1.840370638822418 1.844489505114537 1.846261823600188 1.846262343845612 1.849209964243344 1.851185842970207 1.853204058534202 1.854213092338119 1.857696838825694 1.857697133406768 1.858995883671471 1.858996902581304 1.859994460537514 1.861210301647309 1.861212000562225 1.862644255463533 1.862645350229053 1.865463157941114 1.866366153502054 1.867532513448228 1.867535497359032 1.875224567203476 1.875224829453474 1.876339922265372 1.876341486194048 1.887047728263875 1.889486137666116 1.889490936295723 1.893634659470164 1.893637980066964 1.895275882695011 1.895896833118105 1.89590043111531 1.900143324187282 1.900145180743115 1.903183587783838 1.903184118838974 1.908899847908985 1.909170883664945 1.911076878980871 1.911077851711579 1.915049036243542 1.915050780093824 1.918050482859942 1.918773998810509 1.918775362327696 1.920016548343166 1.921922198123996 1.921923424973534 1.927133591119556 1.931632439640407 1.931634554869214 1.933401884414504 1.936187237804582 1.936188863816723 1.936254711245559 1.940104585980402 1.940105706866321 1.945642935842285 1.945644025208272 1.954896049684154 1.95999949507548 1.960000642719606 1.965886075124992 1.967175916540072 1.967178437430151 1.967679939157591 1.967681320735385 1.979006216687171 1.979006411348349 1.98377027578617 1.983774652412354 1.988946941813956 1.988950217301453 2.004506979438547 2.007841535868652 2.007842277170093 2.010164779782008 2.012025342338012 2.012026535020802 2.020053812837385 2.02006019763962 2.026023615461314 2.029171068051482 2.029723426747028 2.03057028817634 2.03057191561228 2.032386336922228 2.032388961411598 2.037360320598015 2.037362581483077 2.045140629060404 2.045140887001779 2.046984450339048 2.050353155549552 2.050356471696927 2.058835438241257 2.058835987270411 2.059520114024517 2.059521462091907 2.064540297385034 2.065786613632392 2.065787798893415 2.066842726107375 2.067771336021005 2.070434818156836 2.074620511568281 2.074620996860569 2.075756439865516 2.07804278064136 2.078043413567335 2.089700937375205 2.093052647395667 2.09305328957603 2.09410757243511 2.096063553593893 2.096271699754758 2.096479214791503 2.096480171643087 2.108721646340136 2.108727171587927 2.11060678080867 2.111651810862955 2.11165393195295 2.113145656172389 2.128397271885651 2.134787412353151 2.134788692287176 2.138966941613566 2.142800430137775 2.145761128154222 2.145761965679803 2.14637643941418 2.151790181987338 2.15179297391627 2.15291865735042 2.152918890167166 2.157036843580725 2.157037645264126 2.157284016627737 2.157285123424351 2.157564086716318 2.163271793161014 2.166609803083523 2.176938196286652 2.176943656435388 2.196801936813121 2.197199295485674 2.197200020278656 2.207148946405537 2.207893778330773 2.207893803818819 2.20877535882245 2.214652229536814 2.220269777192971 2.225512084513393 2.22725418682839 2.227257660410241 2.227289996767238 2.227604935768038 2.227605120066689 2.233169390489912 2.233169571687257 2.234397655390755 2.234780831463513 2.234782040622871 2.241785549005805 2.242469595787402 2.242470097802658 2.247247363413376 2.254674268377348 2.254674897564151 2.255415639274943 2.255416087573818 2.256582423095535 2.259063680137928 2.262087526287674 2.267594965292605 2.267595824545865 2.27157647217652 2.271576692319349 2.271799724921741 2.27211822368202 2.272118716563804 2.274548816622074 2.280484010060097 2.283798517804445 2.283799344895042 2.28943966471229 2.293548916195627 2.293548957130231 2.293762210373051 2.295243582873884 2.299484126324594 2.299486604351416 2.299544134123241 2.299545409878701 2.304782267346519 2.304788537188493 2.307454516026613 2.309292761940106 2.309334874220549 2.316061692406537 2.316063407263975 2.324883307776491 2.326596675640183 2.331099409857062 2.331100794523859 2.331957179498764 2.332359880033305 2.332360364792256 2.336540771164397 2.336677201069469 2.336677295891947 2.344714811599894 2.344715248468768 2.346281115994383 2.346287903918496 2.352274235607738 2.360967802476491 2.361751859682607 2.362399933689015 2.364605710180049 2.364606447844785 2.367253153730772 2.36725411559148 2.372195435574739 2.37387714919328 2.373878338559824 2.374106162114916 2.37410840250145 2.380709011726886 2.3846037190372 2.390410004241262 2.390410381001913 2.39138072225533 2.394047617275005 2.396128401011055 2.396129918956288 2.400600877484814 2.400602687906615 2.402738457942358 2.402738558156153 2.403104431959527 2.403107304837225 2.406776993819977 2.406778172658616 2.409162843088444 2.409162969809363 2.409250058685351 2.41056153280661 2.412959578838178 2.412960356781781 2.430840805395089 2.433211039934985 2.434403425512662 2.442880728936947 2.446522584813383 2.448229121402025 2.449012875021205 2.449015507657369 2.451988168014933 2.45407185375816 2.454072334603117 2.454465367071839 2.454471599509432 2.454472792118316 2.45491505882425 2.455005814953682 2.455009419624659 2.458967981527253 2.458968265478878 2.461784623042302 2.463827758567013 2.463829527915509 2.464337862088602 2.464342478618696 2.467470382417693 2.470382873748188 2.470383712952569 2.472504534128655 2.472508050983175 2.477607940038116 2.480951712503513 2.482193780388169 2.483242764369468 2.483244865012557 2.48967828936296 2.491022670801504 2.49102308325914 2.491677554208308 2.491678787574864 2.493996877630737 2.496138910256361 2.496140288276981 2.49822051130348 2.49822248641441 2.501164156468271 2.501166308928375 2.501808222534016 2.504218470981422 2.504219598851484 2.50513714250593 2.505141204549496 2.505197093410268 2.506787650302797 2.510960058819131 2.514467203348176 2.520651141186713 2.520651971710363 2.526209324724312 2.526210849775262 2.531392798225341 2.533804103425676 2.53526748687368 2.535854268543404 2.538650652869562 2.538650953753928 2.543769116057038 2.543769178947023 2.543885917689964 2.54388703230989 2.551611364308402 2.551613705985649 2.554280528905273 2.556124551948471 2.5588871320808 2.561920384828137 2.561921544272594 2.565148935382859 2.565154457625911 2.566157797800912 2.567320511548151 2.568987012035402 2.569635417170513 2.569636393658644 2.583180873296179 2.583181067267537 2.583401693375558 2.583405083928589 2.584656685038151 2.584707628573361 2.591444893940415 2.591444923444583 2.596734662747766 2.596738728945226 2.598932642237585 2.600146060656479 2.601325066606031 2.602504417806893 2.602506435365135 2.603743654130876 2.603744917772283 2.606048131464428 2.606048576329593 2.607969255992055 2.607970534408337 2.612028159664709 2.616921063670531 2.619529762846823 2.620248956093157 2.622143837613643 2.62214656026605 2.622281996230393 2.622283056938469 2.622723125813672 2.622723234954304 2.63154959453967 2.632142917014641 2.634895839809133 2.634896171367128 2.642214465788846 2.64688220736553 2.649697319534218 2.649699534330179 2.654283759615418 2.654284726012644 2.658827869709196 2.658829119605937 2.660061389298952 2.662778333399152 2.662818692149512 2.66281965943395 2.664073251671454 2.664077077872821 2.666294247148299 2.667951118198324 2.668422991692377 2.668430011006577 2.670864493895326 2.670866683119188 2.674465325339297 2.674651719067913 2.674652574073633 2.675626032355618 2.679545637401656 2.679545751542484 2.680538094809157 2.680540915257321 2.685037449331274 2.687293843998756 2.687297639884331 2.696914295985402 2.703075810297563 2.703077809835373 2.709049383823906 2.718931413567519 2.722853378936406 2.722854713283109 2.723507096289695 2.72350839537503 2.724976056825931 2.724976950725464 2.728481757030928 2.728482335610049 2.72999406369524 2.735327285493221 2.738273112391727 2.7389238482452 2.738924549767372 2.739780386008495 2.739781937105916 2.75189820395194 2.754737890819091 2.755618894395527 2.756358674581734 2.756363320394246 2.759003695024332 2.759004953062055 2.762963837343203 2.764661318952855 2.764661689229654 2.765536971302355 2.766601460188757 2.766724150180816 2.766729605927701 2.768368821233327 2.768774527502532 2.768774679623542 2.775225426512246 2.775226224689681 2.780052695490133 2.780052748082353 2.781780850301859 2.781781366641511 2.782767587372472 2.785108967475861 2.786947961456258 2.786949524290583 2.786979268053416 2.787887301920406 2.789701523880673 2.790207472809986 2.7902101015245 2.793898186127127 2.793902863172981 2.793978366406289 2.794412392503489 2.794413614461528 2.795500367809606 2.795501203686098 2.800018927151676 2.8000206028435 2.8087165074557 2.808719360023106 2.812527750885327 2.813350695390148 2.813796950415648 2.813799341153422 2.823651951535848 2.82707979445863 2.827080168495945 2.828687937713988 2.828688284228168 2.830542690751414 2.840699286398445 2.840700466244056 2.847280801417921 2.848433393297268 2.849522272258978 2.849525562896807 2.864821719143294 2.865418806607834 2.865419534352544 2.868032483268664 2.87208698231714 2.872091246109959 2.874800435025676 2.87972820506847 2.879730843993103 2.881134911464438 2.881135077919403 2.886195830118561 2.886199369705681 2.888832289116219 2.88995559626354 2.900385219339548 2.900389132984033 2.900523357858568 2.900525047263038 2.901867002354824 2.905462456127432 2.905463745064101 2.906149691716304 2.906154329030576 2.910264451414668 2.910265761677492 2.911069713086522 2.915799197761669 2.915801768590883 2.917665636867169 2.922363244923614 2.922363556816467 2.925537142998688 2.926924338237856 2.92692531808633 2.927680780311765 2.927681535366716 2.930437122442561 2.934486296690899 2.936869016066009 2.942137520937035 2.943541691568615 2.943542704949293 2.956649280997442 2.956650357710122 2.96423383552614 2.964741335104892 2.972469495254004 2.972469501073815 2.97831782221744 2.98031742633985 2.980317861428234 2.981163573578673 2.981168632099272 2.98157674732925 2.982411955938537 2.982424707245854 2.983270110025559 2.983982038812079 2.989628523284093 2.996063931463469 2.996068008153585 2.996306688755843 2.996312445183321 2.99729925354346 2.998727644914681 3.001894249789623 3.001894600777913 3.003671025471485 3.003672342819715 3.016030766459253 3.021081864741069 3.02215859764398 3.022159215636531 3.036177451723403 3.036178570135738 3.042753022013268 3.042761976478908 3.046052272287732 3.053066564283362 3.059182963473672 3.059184105110846 3.059284260301645 3.05928461266417 3.072163251165448 3.083660633065329 3.084038393567095 3.084039901811513 3.090034116201021 3.090034170633545 3.093826252137322 3.099707011023497 3.099707353853051 3.1018278777561 3.102601673776737 3.104215731237477 3.109107248154005 3.109108178484076 3.111361486178423 3.111362334530066 3.112745448457164 3.11414665857467 3.115945231391253 3.115945241443793 3.116843497712504 3.117765183006175 3.117770118156455 3.119182381266982 3.119610239865692 3.119610289776419 3.122976461151155 3.125552166774591 3.137199963627405 3.145517033593508 3.145520022451812 3.149936383959021 3.154682804639894 3.154685173976169 3.157185360869728 3.157186979781807 3.16965177294889 3.173460199817187 3.175320651232898 3.175321243503329 3.184370481030454 3.187894644488937 3.187897436017776 3.193433153413084 3.194601329353036 3.194605869511836 3.201145573600237 3.206467902056426 3.206570004734755 3.206572423942918 3.209575472942234 3.213096694236839 3.248254857359456 3.248256442734271 3.25332883772694 3.261771351503633 3.261774595659651 3.265874319282765 3.269128952102655 3.269130927761287 3.273547349364599 3.275341980354756 3.276189321467024 3.276189885309999 3.278394059256656 3.278964205675737 3.281505350892477 3.281511517612395 3.288227944310139 3.288228570094359 3.289106429140461 3.292350364360644 3.294723705062363 3.294723996826999 3.295438474110829 3.29580177714897 3.29965038714834 3.299651373845366 3.300943969648667 3.30754946041969 3.307551362377741 3.308277133004824 3.316983449468153 3.316985003818939 3.317881060625544 3.320450787166585 3.32953855088489 3.32953974079761 3.33439536075112 3.334396525972094 3.343205186483125 3.34536944348983 3.345371450088122 3.345738830770007 3.34574131671012 3.354402760885226 3.354406339166362 3.355509208541392 3.365627073827533 3.381087496413306 3.381088841595944 3.386114717236469 3.386846873954834 3.386848741493101 3.391770935858447 3.391772231304335 3.400379694462285 3.400386136425186 3.400444626860641 3.41105721728876 3.411059165668768 3.42213424581275 3.42213446920001 3.434033497259799 3.434035892468657 3.447755368033352 3.447757700183714 3.457555223531461 3.460713731112468 3.460714822959073 3.461844103916315 3.461845162393324 3.462574058930127 3.466247645523611 3.466247862525262 3.47821046540516 3.478211755507529 3.479995879316209 3.482056835570455 3.502124168481048 3.502129036520206 3.507553740671354 3.518956128518681 3.518958272209268 3.523331377774089 3.523333150884644 3.537249740223233 3.537251559516104 3.547467404506467 3.554628689176756 3.556169510466685 3.556170070691483 3.580054229527125 3.58005599166591 3.584218436233072 3.584219248802298 3.589877780921099 3.592863922978564 3.596466791351278 3.596469374048169 3.601671780791496 3.60329067888199 3.603470631678709 3.6034799432542 3.60398154781144 3.6039815928009 3.604271575199154 3.60864938265395 3.608650449578223 3.617144627457767 3.617145038409805 3.622970047284304 3.628560217957793 3.637324511831805 3.643307611372005 3.643310217244179 3.654442981726796 3.658867606568735 3.671353962793141 3.671356654924872 3.714956012248188 3.716018948524627 3.721366996258963 3.721368230039616 3.724314203986407 3.724314959543124 3.757546557001378 3.760388341975323 3.768087148666656 3.76809827505835 3.772361566379593 3.778359284446383 3.779154502258832 3.779156897852649 3.780232222205171 3.780232394917106 3.783455956808658 3.786968433372028 3.792296709283736 3.792297751489307 3.794479506591196 3.804367203129705 3.80532350033686 3.805323809167424 3.807738664080318 3.811648289787099 3.838269195289543 3.838277278388553 3.842177389502397 3.858724483240457 3.858776639889736 3.870355044120279 3.870355201956001 3.885481632671958 3.895395083447255 3.895405983400913 3.914353305977963 3.914357001411132 3.926328533192285 3.926340453137664 3.941053931945656 3.941061360900046 3.958257281373475 3.958258871592185 3.982108111072789 3.982574174771044 3.985850049627309 3.985858565370801 3.996899001581546 3.996901240087063 4.027557303866557 4.027561476196537 4.092246592999145 4.098643177124385 4.098643676040796 4.116723090623966 4.11678184798104 4.116783928535161 4.152430332818508 4.15243116863966 4.158769876704023 4.282485114260689 4.289182887885523 4.289936169552045 4.293924282698803 4.29392469600829 4.354856445422807 4.354857662104858 4.427173900564804 4.427184738939419 4.519589615049893 4.523778378888587 4.52378121885542 4.619168645436038 4.61916947287849 4.641690657560442 4.672260297812667 4.738041459747364 4.849081768432775 4.849084151247585 5.040813293912628 5.040814819694561 5.17713770280058 11.37507614349991 11.3752914357083 11.37529293195441 11.37585775321649 11.37585886656438 11.37626501553895 11.3843847254888 11.38454604322233 11.38454638535607 11.38488631229583 11.3848870325763 11.38503287319056 11.42178175795361 11.4223606650005 11.422361016337 11.42355517544236 11.42355554345263 11.42412624597375 11.45812267797073 11.45821824799863 11.45821888368575 11.45878934685628 11.45878979462875 11.45930596851695 11.46158044520216 11.46210873846154 11.46210898909072 11.4627148794248 11.46271493759181 11.46291588288621 11.49386289261466 11.49402594251746 11.49402647864122 11.4946002207576 11.49460066187832 11.49506392567301 11.49868294027014 11.49910988792449 11.49911007883209 11.49967509301348 11.49967529481986 11.49985182642412 11.51342246612101 11.51393341892643 11.51393438265959 11.51503070847598 11.51503101379833 11.51554597284232 11.59268132567511 11.59313666622985 11.59313709974178 11.59420925709887 11.59420966745346 11.59471426190362 11.67483070379656 11.67504931044942 11.67504963479477 11.67561747562871 11.67561762592024 11.67602118154056 11.68366889724257 11.6839809062648 11.683981150234 11.6844609633434 11.6844616484362 11.68465539081803 11.70920532765507 11.70920542985476 11.70968324530296 11.70971649466215 11.70971683247491 11.70993366939849 11.71061355716111 11.71096770914121 11.71096774047632 11.71114453216825 11.71146756928631 11.7114680554266 11.8260091982912 11.82658770514095 11.82658804293584 11.82695961090694 11.82765319684985 11.827653433759 11.82777797340522 11.82777828971442 11.82833362590085 11.82897612850291 11.82897637764351 11.82957841987637 11.92057288039962 11.92109822776485 11.92110025006202 11.92216486416717 11.92216560476976 11.9226516559956 11.92481634518676 11.92541343140492 11.9254140657013 11.92665711525139 11.92665772757833 11.92728267274791 11.95629705767566 11.95680536168619 11.95680583414822 11.95786624233323 11.95786654343549 11.95838890664566 11.9705799520902 11.97083471908316 11.97083707653145 11.97139853348859 11.9714004728872 11.97176160714562 11.978277078649 11.9782774262921 11.97829739789981 11.9785821739992 11.97858228639695 11.97889642592724 11.97958660935547 11.97989783343767 11.97989907724201 11.98037297860349 11.98073909286604 11.98074007105302 11.98094057957577 11.98094142792637 11.98118146633229 11.98153617051083 11.98153772069717 11.98174161259602 11.98599794464979 11.98643608931339 11.98643669207823 11.98723338513236 11.98723439856117 11.98776841605558 11.99249416583316 11.99271116655202 11.99271135178082 11.99318882128887 11.99318894968183 11.99350180589504 11.99979956681731 12.00045124758152 12.00045255274523 12.00113026063882 12.00113042819629 12.00134880490233 12.06107204476564 12.06134508590847 12.06134771347306 12.06190954822157 12.06191192815376 12.06225897777845 12.08559300207538 12.0855946704592 12.08566425968613 12.08566620262611 12.08575983033755 12.08577145261227 12.09623499800251 12.09623567779646 12.0966794838492 12.09667984225694 12.09668258001326 12.09705925592974 12.09760887664996 12.09788273821297 12.09798684937483 12.0979869661629 12.09837194384089 12.09837253003704 12.12625901762764 12.12656613645424 12.12656652734655 12.12718341462687 12.12718372315787 12.1275664337853 12.14339880596956 12.14339947370943 12.14352402012285 12.1435253336058 12.14362357609204 12.14362434563974 12.1688291488134 12.1688297386258 12.16896209247708 12.16932385397128 12.16932443741244 12.16960804694653 12.23430865322339 12.23438824648997 12.2343890192234 12.23461095749226 12.23461143396556 12.23467351355973 12.25226124596439 12.25256130314642 12.2525620408116 12.25337151616428 12.25337206797207 12.25428672019824 12.28763769923649 12.28821789918904 12.28821818081108 12.28941197409472 12.28941223032674 12.28997107764435 12.34704485095254 12.34728575610077 12.34728620337087 12.34786029035415 12.34786067798083 12.34822389050768 12.35610411789085 12.35647978744455 12.35648049863555 12.35706420864061 12.35706571330295 12.35736893436886 12.38131860453312 12.38154743003928 12.38154978441889 12.38176052560833 12.38188260211172 12.38188695822894 12.38905483183574 12.38964101545704 12.38964135897699 12.39084317558058 12.39084349426654 12.39140018385241 12.4428484510528 12.4430974022234 12.44309814694454 12.44368629816721 12.44368703745632 12.44408761491646 12.45283297755792 12.45318150515196 12.45318331126601 12.45370843535095 12.45370885207186 12.45393546995865 12.48232286392777 12.48233375966733 12.48233476699279 12.48284267954499 12.48290742487861 12.48290791042465 12.48302117016993 12.48302334873029 12.48350543924657 12.48355514092264 12.48355684322956 12.48394553891413 12.48465348503531 12.48526071369792 12.48526080032833 12.48584022532403 12.48584066195341 12.48590774269157 12.48929169002753 12.48972716560639 12.48972921647814 12.49035092689173 12.49035356096737 12.49068147696672 12.55602555803903 12.55644752280072 12.55644810317413 12.55653977892442 12.55654195149932 12.55656777750728 12.55712138255746 12.55712200791167 12.55750407248929 12.5575048229188 12.55778543226434 12.5580007591968 12.55845526372253 12.55906716927229 12.55906728754417 12.55957102953419 12.55960002425615 12.55960168605003 12.70831898366323 12.708899670739 12.70889983143486 12.71009563329786 12.71009578330127 12.71065900054665 12.7528926764744 12.75289776016871 12.75326298257675 12.75350739463914 12.75350822380229 12.75370593259427 12.75443586694833 12.75476321259773 12.75476386999425 12.75513167500689 12.75537826731108 12.75538444165569 12.95863017729011 12.95922934357409 12.95922964242439 12.96044452295439 12.96044480075703 12.96100683200003 12.97976888359453 12.97981305616135 12.97981468506012 12.98038812287767 12.98038877848592 12.98097621350139 12.98236577339927 12.98287168796695 12.98287175397714 12.98337969318868 12.98338071724314 12.98341465348664 13.0032792365618 13.00384254476095 13.00384288421773 13.00501460331087 13.00501491822127 13.0055590189478 13.04869842635277 13.04928255718398 13.04928294423827 13.05048264913846 13.0504829954109 13.05104254686799 13.10770527463895 13.10792196797236 13.10792299360514 13.10850107960821 13.10850160512499 13.10892236829732 13.11485167402341 13.11515575489978 13.11515659450072 13.11559611355529 13.11559761258249 13.11575624786112 13.13367113012631 13.13368058374521 13.13368217762573 13.13415900778583 13.1341598960923 13.13463758062492 13.13599128262144 13.1362279367493 13.13651341257732 13.13651402121815 13.13680783205327 13.13680814442155 13.13699662754099 13.13699820316634 13.137047056922 13.13800100170332 13.13800128906313 13.13855830321119 13.18841564732462 13.18841657235001 13.18894002452357 13.18899315925265 13.18899319499612 13.18905112466148 13.19011911463049 13.19018369034545 13.19018370747393 13.1902446667291 13.19073326843676 13.19073414378379 13.19919101659425 13.19919495579159 13.19931567213925 13.19965351560848 13.1996568628132 13.20049356890028 13.20049851723288 13.20053015108064 13.20098906236744 13.20099467878322 13.20106673805103 13.20106973555681 13.20642279390095 13.20662310259077 13.20663023370385 13.20719121815587 13.20719565681099 13.20750446272355 13.32669339379801 13.3268234131135 13.32682493165631 13.32738090641223 13.32738179176826 13.32784751825935 13.33092521482705 13.33142008450105 13.33142029947585 13.33203904102493 13.33203988761449 13.33227926736937 13.35652032380398 13.35710203849972 13.3571024300818 13.3582947325461 13.3582950988801 13.35884753839756 13.384133064988 13.38437635261432 13.38437739474508 13.38494279545009 13.3849435580074 13.38532403126298 13.39291051038597 13.39311767926529 13.39311895707905 13.39337314997553 13.39337409335552 13.39343012479339 13.40308924139272 13.40326966044266 13.40327368542836 13.40373123578672 13.40373463386567 13.40394625474142 13.41878219778519 13.41890893863199 13.41891000051385 13.41932652825747 13.41932750670866 13.41957351134404 13.43339667362 13.43423175635121 13.43423491886008 13.43505775512114 13.43505854974654 13.43533619415125 13.50053112923064 13.50053148589918 13.50093017083128 13.50110427536767 13.5011043607645 13.50134450129857 13.50211483989814 13.50234317181186 13.50234325504284 13.50250848123131 13.50288684192673 13.50288705911076 13.51661058912914 13.51678656450741 13.51678759556265 13.51736627964355 13.51736696524499 13.5178274759234 13.52205186784799 13.52240582200243 13.52240605695253 13.52290645677025 13.52290702352217 13.52306389870774 13.57206794038849 13.57234858095172 13.57234863619398 13.57331060683291 13.57331169825805 13.57377220128599 13.73425742693795 13.73483069995367 13.73483104280443 13.73600816454824 13.73600848283676 13.73655260809847 13.79538265991742 13.79593626374495 13.79593660670327 13.79710115551209 13.7971014738676 13.79764282299515 13.94519793234877 13.94577710085736 13.94577833949557 13.94698272496566 13.94698407298768 13.9475962832225 13.99907857174987 13.99915343978028 13.99915466073274 13.99958118705868 13.99958192540189 13.99993931604734 14.00308633945314 14.00359653488361 14.00359818058595 14.00422302921718 14.00422525222548 14.0044515118407 14.02195616046362 14.02217673990506 14.02218003743197 14.0225781828965 14.02258138165339 14.02278729362081 14.05607841365593 14.05657845920397 14.05658107688424 14.05767817641857 14.05768091749912 14.05880407783207 14.19805862166949 14.19810529455991 14.19810638544305 14.19857131171909 14.19857183723948 14.198997838913 14.20145703449191 14.20197130648336 14.20197353036264 14.20252658144326 14.20252940915105 14.20268458137865 14.24930667317576 14.24986793289241 14.24987512988938 14.25101772126594 14.25102126576003 14.25154236431512 14.37727260433415 14.37769856413547 14.37769864517941 14.37851029556929 14.37851091845439 14.3787539184978 14.507870540575 14.50817701707463 14.50818422601167 14.50882614465542 14.50883137125421 14.50925806883818 14.51665325864006 14.51682230864489 14.51682674420411 14.51721387581958 14.51722027385057 14.51738816286155 15.25828302966894 15.25880584857973 15.25880601566485 15.2599427252009 15.25994290444864 15.26047407223533 


==> anc/Supplementary_Material/scripts/AMSinput.sh <==
#! /bin/sh

export NSCM=1
$AMSBIN/ams <<eor

Symmetry
  SymmetrizeTolerance 0.001
End

Task SinglePoint

System
  Atoms
    C       0.0000000000       1.3920330000       0.0000000000
    C       1.2055360000       0.6960160000       0.0000000000
    C      -1.2055360000       0.6960160000       0.0000000000
    H       0.0000000000       2.4753870000       0.0000000000
    H       2.1437480000       1.2376940000       0.0000000000
    H      -2.1437480000       1.2376940000       0.0000000000
    C       0.0000000000      -1.3920330000       0.0000000000
    C      -1.2055360000      -0.6960160000       0.0000000000
    C       1.2055360000      -0.6960160000       0.0000000000
    H       0.0000000000      -2.4753870000       0.0000000000
    H      -2.1437480000      -1.2376940000       0.0000000000
    H       2.1437480000      -1.2376940000       0.0000000000
  End
End

Engine band

  NumericalQuality VeryGood

  Basis
    Core None
    Type GTO/CC-PVDZ
  End

  Dependency
    Basis 1e-8
  End

  RIHartreeFock
    DependencyThreshold 1e-08
  End

  XC
    hartreeFock
  End

  GW
    AnalyticalIntegration
      eta 1e-4
    End
    nStates -1
  End

  NaturalOrbitals
    method HF
  End

  DynamicalDownfolding
    ScreeningFrequency 0.0
    ScreeningMethod cRPA
    OneBodyCorrections
      CorrelationCorrection False
    end
    ActiveSpace
      OrbitalOrdering OrbitalEnergies
      SelectionMethod FixedBlock
      SelectionCriteria
        nOccupied 5
        nVirtual 5
      End
    End
    IntegralsFileFormat FCIDUMP
  End

  usesymmetry false

  relativity
    level none
  end

EndEngine
eor

==> anc/Supplementary_Material/scripts/ActiveSpaceSolvers.py <==
from pyscf import fci, mcscf, mrpt
from pyscf.tools import fcidump
from pyscf.ao2mo import restore
import numpy as np
import re
from os.path import join
import subprocess

class CAS():
   def __init__(self,jobpath):
      self.jobpath = jobpath
      self.FCIDUMPpath = join(self.jobpath,"FCIDUMP")
      self.HF = False
      self.lSuccess = False
      self.ReadFCIDUMP()
      self.CalculateEnergy()

   def ReadFCIDUMP(self):
      with open(self.FCIDUMPpath,'r') as dump:
         while (line := dump.readline()) and '&END' not in line: pass
         line = dump.readline()
      if '0   0   0   0' in line:
         self.HF     = True
         self.nelec  = 0
         self.norb   = 0
         self.Enuc = float(line.strip().split(' ')[0])
      else:
         details     = fcidump.read(self.FCIDUMPpath)
         self.nelec  = details['NELEC']
         self.norb   = details['NORB']
         self.H      = details['H1']
         self.G      = restore(1,details['H2'],self.norb)
         self.Enuc   = details['ECORE']


   def CalculateEnergy(self):
      if self.HF:
         self.Eactive = 0.0
         self.Etot = self.Enuc
      else:
         cisolver = fci.direct_spin1.FCI()
         self.Eactive, fcivec = cisolver.kernel(self.H,self.G,self.norb,self.nelec)
         self.Etot = self.Eactive + self.Enuc
      self.lSuccess = True

   def GetEnergyTerms(self):
      return (self.Eactive, self.Enuc)


class ASCI():
   def __init__(self,jobpath,ncore,ntarget):
      self.jobpath = jobpath
      self.ASCIDUMPpath = join(self.jobpath,'FCIDUMP')
      self.HF = False
      self.lSuccess = False
      self.ReadHeader()
      if not self.HF:
         self.GetCalcDetails(ncore,ntarget)
         self.MakeInputFile()
         self.RunASCI()

   def ReadHeader(self):
      data = []
      with open(self.ASCIDUMPpath,'r') as f:
         for i in range(5):
            line = f.readline().upper()
            data.append(line)
            if '0   0   0   0' in line:
               self.HF     = True
               self.Enuc = float(line.strip().split(' ')[-1])
               self.Eactive = 0.0
               self.lSuccess = True

      tokens = ','.join(data).replace('&FCI', '').replace('&END', '').replace('/', '')
      tokens = tokens.replace(' ', '').replace('\n', '').replace(',,', ',')
      for token in re.split(',(?=[a-zA-Z])', tokens):
         key, val = token.split('=')
         if key == 'NORB':
            self.NORB = int(val) 
         elif key == 'NELEC':
            self.NELEC = int(val)
         elif key == 'MS2':
            self.MS2 = int(val)
         elif key == 'ISYM':
            self.ISYM = val 
                     
      self.NALPHA = (self.NELEC - self.MS2)//2 + self.MS2
      self.NBETA = (self.NELEC - self.MS2)//2
 
   def GetCalcDetails(self,ncore,ntarget):
      self.ncore = ncore
      self.ntarget = ntarget
      self.growfactor = 4
      self.maxrefineiter = 10
      self.refineetol = 1e-4
      self.maxdavidsoniter = 100
      self.restol = 1e-4

   def MakeInputFile(self):
      with open(join(self.jobpath,'MACISinput'),'w') as f:
         f.write(f"[CI]\n")
         f.write(f"JOB = CI\n")
         f.write(f"EXPANSION = ASCI\n")
         f.write(f"FCIDUMP = {self.ASCIDUMPpath}\n")
         f.write(f"NALPHA = {self.NALPHA}\n")
         f.write(f"NBETA = {self.NBETA}\n\n")

         f.write(f"[MCSCF]\n")
         f.write(f"CI_MAX_SUB = {self.maxdavidsoniter}\n")
         f.write(f"CI_RES_TOL = {self.restol}\n\n")

         f.write(f"[ASCI]\n")
         f.write(f"NCDETS_MAX = {self.ncore}\n")
         f.write(f"NTDETS_MAX = {self.ntarget}\n")
         f.write(f"REFINE_ETOL = {self.refineetol}\n")
         f.write(f"GROW_FACTOR = {self.growfactor}\n")
         f.write(f"MAX_REFINE_ITER = {self.maxrefineiter}\n")
      return

   def RunASCI(self):
      result = subprocess.run(
          ["$MACISpath/build/tests/standalone_driver",
          join(self.jobpath,'MACISinput')],
          stdout=subprocess.PIPE,
          stderr=subprocess.PIPE,
          text=True)
      stdout = "\n".join(
          line for line in result.stdout.splitlines()
          if "Unable to create send CQ" not in line 
          and "Unable to initialize verbs NIC" not in line 
          and "Input/output error" not in line)
      for line in stdout.split("\n"):
         if "[standalone_driver] ECORE" in line:
            self.Enuc = float(line.split(' ')[-1])
         elif "[standalone_driver] E(CI)" in line:
            Easci = float(line.split(' ')[-2])
         elif "[asci_refine] ASCI Refine Converged!" in line:
            self.lSuccess = True
      if self.lSuccess:
         self.Eactive = Easci - self.Enuc
      with open(join(self.jobpath,'MACISout'),'a') as f:
         f.write(stdout)

   def GetEnergyTerms(self):
      return (self.Eactive, self.Enuc)

class NEVPT2():
   def __init__(self,jobpath,active_idx):
      self.jobpath = jobpath
      self.FCIDUMPpath = join(self.jobpath,'FCIDUMP')
      self.active_idx = active_idx
      self.lSuccess = False

      self.CalculateEnergy()

   def CalculateEnergy(self):

      details = fcidump.read(self.FCIDUMPpath)

      n_orb = details['NORB']
      n_elec = details['NELEC']
      n_occ = n_elec // 2
      ms2 = details.get('MS2',0)

      mf = fcidump.to_scf(self.FCIDUMPpath)
      mf.mol.spin = ms2
      mf.mo_coeff = np.eye(n_orb)

      core_idx = [i for i in range(n_occ) if i not in self.active_idx]
      virtual_idx = [i for i in range(n_occ,n_orb) if i not in self.active_idx]

      n_core_orbs = len(core_idx)
      n_elecas = n_elec - 2*n_core_orbs
      n_orbcas = len(self.active_idx)

      new_order = core_idx + self.active_idx + virtual_idx
      mo_sorted = mf.mo_coeff[:,new_order]

      cas = mcscf.CASCI(mf, n_orbcas, n_elecas)

      cas.ncore = n_core_orbs
      cas.fcisolver.spin = ms2
      cas.fcisolver = fci.addons.fix_spin_(cas.fcisolver,shift=0.5,ss=0)
      Ecasci, self.Eact, fcivec, coeff, energy = cas.kernel(mo_sorted)
      self.Ecore = Ecasci - self.Eact

      nevpt = mrpt.NEVPT(cas)
      self.Ept2 = nevpt.kernel()

      self.lSuccess = True

   def GetEnergyTerms(self):
      return (self.Ecore, self.Eact, self.Ept2)
   
